Approximate Nearest-Neighbor Search for Line Segments

Approximate nearest-neighbor search is a fundamental algorithmic problem that continues to inspire study due its essential role in numerous contexts. In contrast to most prior work, which has focused on point sets, we consider nearest-neighbor queries against a set of line segments in $\mathbb{R}^d$, for constant dimension $d$. Given a set $S$ of $n$ disjoint line segments in $\mathbb{R}^d$ and an error parameter $\varepsilon > 0$, the objective is to build a data structure such that for any query point $q$, it is possible to return a line segment whose Euclidean distance from $q$ is at most $(1+\varepsilon)$ times the distance from $q$ to its nearest line segment. We present a data structure for this problem with storage $O((n^2/\varepsilon^{d}) \log (\Delta/\varepsilon))$ and query time $O(\log (\max(n,\Delta)/\varepsilon))$, where $\Delta$ is the spread of the set of segments $S$. Our approach is based on a covering of space by anisotropic elements, which align themselves according to the orientations of nearby segments.

==> Figs/generator.py <==
import sys
from math import pi, sqrt, sin, cos, tan, atan2
import argparse

parser = argparse.ArgumentParser()
parser.add_argument("distance", help="distance to \ell_1", type=int)
parser.add_argument("samples", help="number of points", type=int)
args = parser.parse_args()

L = 1.0/args.distance
N = args.samples

print("0 0")
for z in range(1, N):
  x = z / N * pi/2
  print("{0} {1}".format(x, atan2(2,(L+sqrt(1+L*L+2*L*cos(2*x))-1)/sin(x)/cos(x)+2.0/tan(x))))


